How can a glacial inception be predicted?

The Early Anthropogenic Hypothesis considers that greenhouse gas concentrations should have declined during the Holocene in absence of humankind activity, leading to glacial inception around the present. It partly relies on the fact that present levels of northern summer incoming solar radiation are close to those that, in the past, preceded a glacial inception phenomenon, associated to declines in greenhouse gas concentrations. However, experiments with various numerical models of glacial cycles show that next glacial inception may still be delayed by several ten thousands of years, even with the assumption of greenhouse gas concentration declines during the Holocene. Furthermore, as we show here, conceptual models designed to capture the gross dynamics of the climate system as a whole suggest also that small disturbances may sometimes cause substantial delays in glacial events, causing a fair level of unpredictability on ice age dynamics. This suggests the need of a validated mathematical description of the climate system dynamics that allows us to quantify uncertainties on predictions. Here, it is proposed to organise our knowledge about the physics and dynamics of glacial cycles through a Bayesian inference network. Constraints on the physics and dynamics of climate can be encapsulated into a stochastic dynamical system. These constraints include, in particular, estimates of the sensitivity of the components of climate to external forcings, inferred from plans of experiments with large simulators of the atmosphere, oceans and ice sheets. On the other hand, palaeoclimate observations are accounted for through a process of parameter calibration. We discuss promises and challenges raised by this programme.

==> Fig_Insol_Analogs/Insol_Regress.R <==


require(glacial)
t=seq(-1024,100,1)*1000.

o=sapply(t,ber78)

P=scale(o['ecc',] * sin (o['varpi',] ))
PH=scale(o['ecc',] * cos (o['varpi',] ))
O=scale(o['eps',])
OH=scale(o['epsp',])

O0 = c(P[1025], PH[1025], O[1025], OH[1025])

dist0 = function(P,PH,O,OH) {(P-O0[1])^2 + (PH-O0[2])^2 + (O - O0[3])^2 + (OH-O0[4])^2  }

D = sapply(seq(along=t), function(i) {dist0(P[i],PH[i],O[i], OH[i])})

I=sapply(t, function(x) Insol(orbit=ber78(x)))
C=sapply(t, function(x) calins(orbit=ber78(x)))
T=sapply(t, function(x) thrins(thr=300,orbit=ber78(x)))
A=sapply(t, function(x) thrins(thr=0,orbit=ber78(x)))

find_zero <- function (t,X) {
 N <- length(X)
 X1 <- X[-N]
 X2 <- X[-1]
 zeros <- which (X1 > 0 & X2 < 0)
 t <- t[zeros] + X1[zeros] / (X1[zeros]-X1[zeros+1]) * (t[zeros+1] - t[zeros])
 }


IS = scale(I)
CS = scale(C)
TS = scale(T)

LI = lm(IS ~ P + O - 1)
LC = lm(CS ~ P + O - 1)
LT = lm(TS ~ P + O - 1)

## results : 

#> coef(LI)
#        P         O 
#0.9104418 0.4102593 
#> coef(LC)
#        P         O 
#0.6868248 0.7226772 
#> coef(LT)
#        P         O 
#0.6915320 0.7156777 


#> coef(LI)^2
#        P         O 
#0.8289043 0.1683127  
#> coef(LC)^2
#        P         O 
#0.4717283 0.5222624 
#> coef(LT)^2
#        P         O 
#0.4782165 0.5121946 

#> sum(coef(LI)^2)
#[1] 0.997217
#> sum(coef(LC)^2)
#[1] 0.9939906
#> sum(coef(LT)^2)
#[1] 0.990411


Insols=data.frame(cbind(time=t, "mid-June"=I, caloric=C, I350=T, annual=A))


write.table(file='Insols.dat',Insols)



==> Fig_Insol_Analogs/insol_analogs.R <==
Insols = read.table('insols65N.dat')

tleft <- which(Insols$time > -800000)
Insols <- Insols[tleft,]

require(glacial)

data(edcCO2)
data(LR04stack)
Insols$HuyT300 = smooth(Insols$HuyT300)

 write('hello')
whichcol = function(time)
 { ifelse(approx(edcCO2$CE, edcCO2$CO2, time)$y > 250 & 
          approx(LR04stack$CE, LR04stack$delta18O, time)$y < 3.8  
          , 'black','grey')} 

isglacial = function(time)
 { ifelse(approx(edcCO2$CE, edcCO2$CO2, time)$y > 250 & 
          approx(LR04stack$CE, LR04stack$delta18O, time)$y < 3.8  
          ,  NA , 1 )} 

isintergl = function(time)
 { ifelse(approx(edcCO2$CE, edcCO2$CO2, time)$y > 250 & 
          approx(LR04stack$CE, LR04stack$delta18O, time)$y < 3.8  
          ,  1 , NA)} 

distI = function(I, i) {corr(I[i+(0:79)],I[721:800])}



find_zero <- function (t,X) {
 N <- length(X)
 X1 <- X[-N]
 X2 <- X[-1]
 zeros <- which (X1 > 0 & X2 < 0)
 t <- t[zeros] + X1[zeros] / (X1[zeros]-X1[zeros+1]) * (t[zeros+1] - t[zeros])
 }

Z = which(Insols$time == 0)

 ## scale 
 Insols = cbind(time=Insols$time, (Insols[,-1]))
 Insols = sweep(as.matrix(Insols), 2, c(1,1,1e6,1e6,1e6), '/')
 Insols = sweep(as.matrix(Insols), 2, Insols[Z,])
 Insols[,'time'] <- Insols[,'time'] / 1000.
 Insols = data.frame(Insols)
 names(Insols)  <- c('time','Insolation at Summer Solstice (65N) in W/m2', 'Caloric summer insolation (65N) in MJ','Sum of  daily insolations above 300 W/m2 (65N) in MJ')

 cnames = names(Insols)[-1]
 Analogs <- list()
  postscript('insol_analogs.eps', width=7, height=6)
 for (j in cnames) Analogs[[j]] <- find_zero(Insols$time, Insols[[j]]) 
 par(oma = c(4,1,1,1))
 par(mfrow=c(5,1))
 par(mar=c(1,4,1,1))
 xlim = c(-800,100)
 for (j in cnames[c(1,2,3)])
  { 
   ylim = c(-3,3)*sd (Insols[[j]])
   plot (Insols$time, Insols[[j]], axes=FALSE, frame = FALSE, typ='l', col='grey',
          xlim=xlim, ylab='', ylim=ylim)
    text(-800,2.7*sd(Insols[[j]]), j, pos=4)
    axis(2)
    cols = whichcol(Analogs[[j]] * 1000.)
    points ( Analogs[[j]], 0 * Analogs[[j]] , col=cols)
    points ( 0 , 0  , col='black')
    mark = which(cols == 'black')
    abline ( v = Analogs[[j]][mark], lty=2, col= 'grey')
#    abline(v=0, lty=1)
    rm(cols)
  }


  plot (  LR04stack$CE/1.e3,  (LR04stack$delta18O), typ='l', axes=FALSE, frame=FALSE, xlim=xlim, ylab='delta-18O (LR04)', ylim=c(5,3), col='grey')
  lines (  LR04stack$CE/1.e3,  (LR04stack$delta18O)*isintergl(LR04stack$CE))
 
  axis(2)
  plot ( edcCO2$CE/1.e3, (edcCO2$CO2), typ='l', xlim=xlim, axes=FALSE, frame=FALSE, ylab='[CO2] (ppm)',col='grey')
  lines (  edcCO2$CE/1.e3,  (edcCO2$CO2)*isintergl(edcCO2$CE))
  axis(2)
  
  axis(1, xlim=xlim, at=(-16:2)*50)
  mtext("time (ka)", side=1, 2, outer=TRUE)
  dev.off()


==> Fig_LLN_Surrogate/emul_bcm.R <==
 b = function(F,p) {
  if (abs(p)>0.01) {b=-sign(F)*(1/(1+p))}
  else 
 {b = -sign(F)*F
 b=max(b,-1)
 b=min(b,1)
 }
 b
 }
 
 a= function(q) (q^3/3-q)
 b= function(p) (p/(p^2+1))
 D = function(t,X,parms){ dy = -(a(X[1]*3) + parms[[3]] *b (X[2]*parms[[2]]) + parms[[1]]*F(parms[[4]]*t)) ; dx = X[2]; list(c(dx,dy))}



 F = function(t) (cos(t)+0.)
 D = function(t,X,parms) 

  { dx = -(a(X[1]*1) + parms[[3]] *b (X[2]*parms[[2]])) + parms[[1]]*F(parms[[4]]*t) ; 
    dy = 10.*(dx-X[2]); 
    list(c(dx,dy))}



 parms=list(2,1,2, 0.05)
 C05 = lsoda(c(0.1,0.),seq(0,250,0.1),D, parms, stol=1.e-15)
 G05 = cbind(F(C05[500:2500,1]*parms[[4]])*parms[[1]], C05[500:2500,2])


==> Fig_LLN_Surrogate/regress_29.R <==
 
 # constructs an emulator of LLN-2D, based on a 700-kyr simulation
 # using data of the EPICA ice core (CO2)
 # the emulator is trained on output generated by the model
 # this is total ice volume. The last column of vol_EPI
 # is the CO2 but note that there is a 1kyr differenc
 # between the time of the output and the CO2 that was actually used
 # thus, we have 
 # TIME,    VOL,    CO2

 # where VOL is VOL at time TIME, and CO2 is the CO2
 # used to integrate between time TIME-1 and TIME. 

 # the emulator is based on the following model 

 # gamma ( V(t) -  V(t - 1) )  + 
 # a_s (e sin w (t-1) ) + 
 # a_c (e cos w (t-1) ) + 
 # a_e (epsilon (t-1) ) + 
 # a_C (CO2 (t-1) ) + 
 # alpha ( V(t-1))

 # to first order the functions are expected to be linear, but
 # non-linearity in gamma may account for non-linear dynamics
 # in approaching equilibria (for example : larger damping for
 # small departures, and less damping for high-speed build-up
 # as expected to occur in catastrophic melting of ice sheets

 # and non-linearty in alpha will allow for multiple equilibra
 # (alpha may be interpreted as the derivative of a generalized 
 # potential ) 

 # the shape of the different functions is visually estimated
 # based on ACE regression

 # a_s, a_e and a_C are roughly linear. a_c is small. 
 # alpha has the shape of a 1-well potiential  (but a second
 # steady point may exist at V=0) 

 # gamma is not quite linear. It shows a steeper gradient
 # between 0 and 1, suggesting negative feedbacks during the
 # early steps of ice grow, and the slope of gamma
 # is smaller at negative values than at positive values, 
 # which indicates faster ice decay than build-up. 
 
 # coding and investigations by M. Crucifix, 03 and 04.02.2010

 B = read.table('vol_EPI.dat')

 names(B) = c('times','V','V1','V2','V3','CO2')
 require(glacial)

 OB = sapply(B$times*1000, ber78)

 S1 = sin( OB['varpi', ])  *  OB['ecc', ] 
 S2 = cos( OB['varpi', ])  *  OB['ecc', ] 
 S3 = ( OB['eps', ] ) - 0.41

 T = which (!B$V == 0)
 T = T[-1]
 T = T[-length(T)]

 T1 = T - 2
 T2 = T - 4

 # linear regression
 V = B$V
 C = B$CO2
 dV = V[T+1] - V[T]
 
 X = cbind( S1[T], S2[T], S3[T], C[T], V[T])

  gamma = function(q){q} ; gamma1 = function(q)q

 # /* gamma as a piece-wise linear function : not really better
#  gamma = function (x) {
#  ifelse (x < 0, 0.25*x,  ifelse(x>1, 1+0.5*(x-1), x))}

#  gamma1 = function (x) {
#  ifelse (x < 0, 4*x,  ifelse(x>1, 1+2*(x-1), x))}
#  */

# gamma1 = function(q){sinh(q)/2.}
 alpha = function(q){q*(q-27)/1e3}

 ST1 = S1[T]
 # the e * cos(varpi) term does not really add significance. It is discarded by the BIC
 # ST2 = S2[T]
 ST3 = S3[T]
 CT = log(C[T-1])

 DVT  = gamma(dV)
 VT  = alpha(V[T])

 LM = lm(DVT ~ ST1 + ST3 + CT + VT)

  VR = vector('numeric', length(S1))

  for  (i in seq(5,length(VR)))  
    { 
    VR[i+1] = VR[i] + gamma1(c(1, S1[i], S3[i], log(C[i-1]), alpha(VR[i])) %*% (LM$coeff))
    VR[i+1] = max( VR[i+1] , 0)
    }


## at this stage what we have is a simple linear regression of the BCM output on 
## astronomical elements. 


## We would like to make it a bit more Bayesian. One possibility
## is to fit the dynamical model with priors on parameters
## we use here the particle filter with parameter and state estimation
## by Liu and West. This is not the best method, but it works
## sufficiently well for our purpose, which is mainly illustrative. 


require(APF1step)
N = 1e4

# defines propagation function (now a stochastic differential equation)

index = function  (time)  floor(time - B$times[1] + 1)

alpha_b = function(x,a,b) {- a*(x)*(x-b)/1000.}

bk = 1.0
gamma_k = 1.

propagate <- function(N,state,par,oldt,newt,stochastic=TRUE, bk)
 {
  ## assumes a 1 ky time step : this is thus effectiveley treated as a map
  deltat = newt-oldt
  if (!(deltat == 1)) {stop("propagate was only coded for a 1kyr time step
  because the programmer was lazy")}
  I = index(oldt)
  P = -S1[I]; 
  E = -S3[I]
  C = -log(B$CO2[I-1])
  print (c(P,E,C))
 newstate = state + par[,c('1','P','E','C')] %*%  (c(1,P,E,C)) -
                     alpha_b(as.vector(state),par[,'a'],par[,'b']) +
                     rnorm(N,0,bk) 
  newstate = sapply(newstate, function(x)  max(x,0)  )
  }



likelihood <- function(N,time,state,...)
 {
  
  I = index(time)
  # strictly speaking we are calibrating on model output, 
  # which implies that there should be no observation error, 
  # thus the likelihood should be a dirac. Of course this
  # would make the particle filtre completely degenerate.
  # without any solution. 
  # Therefore, we chose, arbitrarily, to give an arbtrirary 
  # observation error gamma_k, a sort of 'non-cumulative error'
  # that is not supposed to accumulate through times. 
  # in other words we accept a distance between the surrogate
  # and the true model output. 
  # this is the reason why we don't really have an emulator
  # rather, an 'approximate surrogate'

    dnorm( state, mean=V[I], sd=gamma_k)

 }


timesteps = B$times[-1]


## define the prior

curr = list (
  state = matrix(runif(N,0,50)), 
  par = cbind( '1' = rnorm(N,19,sd=3),
               P   = rnorm(N,60,sd=5), 
               E   = rnorm(N,72,sd=5),
               C   = rnorm(N,3,sd=1), 
               a   = rnorm(N,1.4,sd=0.4),
               b   = rnorm(N,27,sd=3)),
   weight = rep(1/N,N)
   )

   attr(curr, 'lnCt') <- 0 
   
  PLIST <- list()
  PLIST[[1]] <- curr
 
for (i in seq(along = timesteps)[-1]) {

  newt <- timesteps[i]
  ## propagates particles and filter
  ## this takes some time
  curr$state = matrix(curr$state)
  curr <- APF1step(curr, oldt = timesteps[i - 1], newt = newt,
                   N = N,
                   sdmin = sdmin,verbose=TRUE,
                   propagate = "propagate",           
                   likelihood="likelihood",         
                   bk=bk,   mode='allatonce',
                   resample="residual")
  PLIST[[i]] <- curr
  }
 



  # reconstructs the model output with the centers of the distributions
  # generated with the particle filter

  VR = vector('numeric', length(S1))

  meancoeff = c(
   weighted.mean(curr$par[,'1'], curr$weight),
   weighted.mean(curr$par[,'P'], curr$weight),
   weighted.mean(curr$par[,'E'], curr$weight),
   weighted.mean(curr$par[,'C'], curr$weight),
   1
   )
   a = weighted.mean(curr$par[,'a'], curr$weight)
   b = weighted.mean(curr$par[,'b'], curr$weight)


  for  (i in seq(5,length(VR)-1))  
    { 
    VR[i+1] =  VR[i] + c(1, -S1[i], -S3[i], -log(B$CO2[i-1]), + alpha_b(VR[i],a,b)) %*% meancoeff
    VR[i+1] = max( VR[i+1] , 0)
    }


 ## sample 50 trajectories within the filter

 VRLIST=list()
  VRLIST[[1]] = VR
  S = sample(N,50, prob=curr$weight, repl=TRUE)
  for (j in 2:50) {
    meancoeff = c(
     curr$par[S[j],'1'],
     curr$par[S[j],'P'],
     curr$par[S[j],'E'],
     curr$par[S[j],'C'],
     1
     )
     a = curr$par[S[j],'a']
     b = curr$par[S[j],'b']

    VR = vector('numeric', length(S1))

    for  (i in seq(5,length(VR)-1))  
      { 
      VR[i+1] =  VR[i] + c(1, -S1[i], -S3[i], -log(B$CO2[i-1]), + alpha_b(VR[i],a,b)) %*% meancoeff + rnorm(1,0,bk)
      VR[i+1] = max( VR[i+1] , 0)
      }
     VRLIST[[j]] = VR
   }



 pdf('LLN.pdf', width=7, height=5, pointsize=12)
 plot(B$time,B$V, lwd=2, col='black', typ='l', ylab='Ice Volume (1E6 km3)', xlab="time (kyr)")
# points(B$time,VR[1:700], lwd=2, col='red', typ='l', ylab='Ice Volume (1E6 km3)', xlab="time (kyr)")
 legend("topleft", c('LLN-2D with CO2 from EPICA'), lty=1, box.lty=0, lwd=2, col=c('black','red'))
 dev.off()

pdf('lln-emualator.pdf', width=7, height=5)
plot(B$times, VRLIST[[1]], ylim=c(0,70), xlim=c(-701,0), xlab='time (ka)', ylab='NH ice volume (10^6 km^3)', typ='n', axes=FALSE, frame=FALSE, yaxs='r', xaxs='i', main='LLN-2D : surrogate vs simulator')

axis(1, at=(-7:0)*100)
axis(2, at=(0:4)*10)
for (i in 2:50) {lines(B$times,VRLIST[[i]], typ='l', col='grey')}
for (i in 1)    {lines(B$times,VRLIST[[i]], typ='l', col='black', lty=1, lwd=2)}
                {lines(B$times,B$V, typ='l', col='black', lwd=2, lty=2)}
  
legend("topright", c('surrogate (centre)','surrogate (ensemble)','simulator'), lty=c(1,1,2),
      lwd=c(2,1,2), col=c('black', 'grey', 'black'))
dev.off()



==> Fig_LLN_Surrogate/regress_29_legendre.R <==
 
 # constructs an emulator of LLN-2D, based on a 700-kyr simulation
 # using data of the EPICA ice core (CO2)
 # the emulator is trained on output generated by the model
 # this is total ice volume. The last column of vol_EPI
 # is the CO2 but note that there is a 1kyr differenc
 # between the time of the output and the CO2 that was actually used
 # thus, we have 
 # TIME,    VOL,    CO2

 # where VOL is VOL at time TIME, and CO2 is the CO2
 # used to integrate between time TIME-1 and TIME. 

 # the emulator is based on the following model 

 # gamma ( V(t) -  V(t - 1) )  + 
 # a_s (e sin w (t-1) ) + 
 # a_c (e cos w (t-1) ) + 
 # a_e (epsilon (t-1) ) + 
 # a_C (CO2 (t-1) ) + 
 # alpha ( V(t-1))

 # to first order the functions are expected to be linear, but
 # non-linearity in gamma may account for non-linear dynamics
 # in approaching equilibria (for example : larger damping for
 # small departures, and less damping for high-speed build-up
 # as expected to occur in catastrophic melting of ice sheets

 # and non-linearty in alpha will allow for multiple equilibra
 # (alpha may be interpreted as the derivative of a generalized 
 # potential ) 

 # the shape of the different functions is visually estimated
 # based on ACE regression

 # a_s, a_e and a_C are roughly linear. a_c is small. 
 # alpha has the shape of a 1-well potiential  (but a second
 # steady point may exist at V=0) 

 # gamma is not quite linear. It shows a steeper gradient
 # between 0 and 1, suggesting negative feedbacks during the
 # early steps of ice grow, and the slope of gamma
 # is smaller at negative values than at positive values, 
 # which indicates faster ice decay than build-up. 
 
 # coding and investigations by M. Crucifix, 03 and 04.02.2010

 B = read.table('vol_EPI.dat')

 names(B) = c('times','V','V1','V2','V3','CO2')
 require(glacial)

 OB = sapply(B$times*1000, ber78)

 S1 = sin( OB['varpi', ])  *  OB['ecc', ]  * 100.
 S2 = cos( OB['varpi', ])  *  OB['ecc', ]  * 100.
 S3 = (( OB['eps', ] ) - 0.41 )* 100.

 T = which (!B$V == 0)
 T = T[-1]
 T = T[-length(T)]

 T1 = T - 2
 T2 = T - 4

 # linear regression
 V = B$V
 C = B$CO2
 dV = V[T+1] - V[T]
 
 X = cbind( S1[T], S2[T], S3[T], C[T], V[T])

  gamma = function(q){q} ; gamma1 = function(q)q

 alpha = function(q){q*(q-27)/1e3}

 ST1 = S1[T]
 # the e * cos(varpi) term does not really add significance. It is discarded by the BIC
 # ST2 = S2[T]
 ST3 = S3[T]
 CT = log(C[T-1]) 

 DVT  = gamma(dV)
 Vnorm = 2 * V[T]/50. - 1 
 VT1  = Vnorm
 VT2  = 0.5 * ( 3 * Vnorm * Vnorm - 1)
 VT3  = 0.5 * ( 5 * Vnorm^3 - 3 * Vnorm)

 LM = lm(DVT ~ ST1 + ST3 + CT + VT1 + VT2 )

## sample coefficient within the variance matrix of the linear regression coefficients

 local({
 X <- cbind(rep(1,length(T)),ST1,ST3, CT, VT1, VT2)
 s <<- sd(LM$residuals)
 L <- svd(solve(t(X)%*%X))
 S <<- diag(sqrt(L$d))%*%L$v * s 
 })
 Rgen =  function(R) {R %*% S}


 P = function(x,L) {
  L['VT1'] * x +
  L['VT2'] * 0.5 * (3 * x^2 - 1 ) }

VRLIST=list()
for (j in seq(1,50))
 {
  VR = vector('numeric', length(S1))
   c = (j != 1)
   L = LM$coeff + as.vector( Rgen(rnorm(6) * 0.04 * c))
  for  (i in seq(5,length(VR)-1))  
    { 
    VR[i+1] = VR[i] + c(1, S1[i], S3[i], log(C[i-1])) %*% (L)[1:4] + P(2 * VR[i]/50. - 1, L) + rnorm(1,sd=s*0.3)*c
    VR[i+1] = max( VR[i+1] , 0)
    }
   VRLIST[[j]]=VR
  }

pdf('lln-emualator.pdf', width=7, height=5)
plot(B$times, VRLIST[[1]], ylim=c(0,70), xlim=c(-701,0), xlab='time (ka)', ylab='NH ice volume (10^6 km^3)', typ='n', axes=FALSE, frame=FALSE, yaxs='r', xaxs='i', main='LLN-2D : surrogate vs simulator')

axis(1, at=(-7:0)*100)
axis(2, at=(0:4)*10)
for (i in 2:50) {lines(B$times,VRLIST[[i]], typ='l', col='grey')}
for (i in 1)    {lines(B$times,VRLIST[[i]], typ='l', col='blue', lwd=3)}
                {lines(B$times,B$V, typ='l', col='red', lwd=2)}
  
legend("topright", c('surrogate (centre)','surrogate (ensemble)','simulator'), col=c('blue','grey','red'),
      lwd=c(1,2,2), lty=1)
dev.off()



==> Fig_VDModel/paleo_models.R <==
## modified van der pol oscillators to study glacial cycles

require(odesolve)
require(glacial)
data(LR04stack)
data(edcCO2)

 phi_3 = function (x) { (x^3/3 - x) }

require(glacial)

forcing = function(t) { 
o = ber90(t*1000) 
                       c(insol = as.numeric(100*o["ecc"]*sin(o["varpi"]) + 100 * (o["eps"]-0.409)), 
                         prec  = as.numeric(100*o["ecc"]*sin(o["varpi"]) ), 
                         obl   = as.numeric(100 * (o["eps"]-0.409) ))}


Modele2 = function (t,y,parms) {  
 dx =  - 0.07 * (y[2] + parms$forcing * forcing(t)['insol'] + parms$asymmetry)
 dy =    0.07 * parms$epsilon * (y[1] - phi_3(3*y[2]   ))
 list(c(dx,dy))
}


Init_Idealised = c(x=0.1,y=0.1)
parms_Idealised = list(epsilon = 3., forcing=0.3, asymmetry = 0.2)

times=seq(-700,+100,1.)

euler_prop_Model2  <- function(times, sd)
 { 
   N = length(times)
   out = matrix(0.1, N, 2)
   out [1, ] = Init_Idealised
   for (i in seq(2,N)) 
   {
     out [i, ] = out [i-1,] + as.vector(Modele2(times[i], out[i-1,], parms_Idealised))[[1]] 
     out [i,1] = max(-1, out[i,1])
     out [i,2] = out[i,2] + rnorm(1, sd=sd)   
   }
   out[,1] = out[,1] + 1
   out
 }

postscript('vdmodel.eps', width=6, height=6, pointsize=12)
XREF = euler_prop_Model2 (times, 0)
par(mfrow=c(1,1))
par(mar=c(5,4,4,4))

## parameters for axis

shift=list(stack=-3, forcing=3.2, V=0, D=-1.2)
scale=list(stack=1, forcing=0.5, V=1, D=1)


plot(times, XREF[,1]+shift$V, axes=FALSE, typ='l', lwd=1, 
 ylab = '', xlab='time (ka)', ylim=c(-2,4), main='V-D model')

axis(1, at=c(-7:1)*100)
axis(2, at=c(0:2),line=1 )
mtext(side=2, at=1+shift$V, text='V', line=3, outer=FALSE)

# plot benthic stack
points(LR04stack$CE/1000., (LR04stack$delta18O) -3,col='black', typ='b', cex=0.6)
axis(4, at=c(3:5)+shift$stack, lab=c(3:5)  ,col='black')
mtext(side=4, at=1, text = 'LR04', line=2)

# plot D
lines (times, XREF[,2]+shift$D, typ='l', lwd=1, col='black')
axis(2, at=c(-1:1)-1.2, labels=c(-1:1), col='black',line=1)
mtext(side=2, at=shift$D, text = 'D', line=3)

# plot Forcing
F = sapply(times,forcing)['insol',]*parms_Idealised$forcing
lines (times, F*scale$forcing+shift$forcing, typ='l', lwd=1, col='black')

labf=c(-2:2)*1
axis(4, at=labf*scale$forcing+shift$forcing, labels=labf, col='black',line=0)
mtext(side=4,  at=shift$forcing, text = 'Forcing', line=2)

## performs two stochastic integratinos with two different seeds
## (seed needed for reproducibility)

dev.off()
postscript('vdstoch.eps', width=6, height=6, pointsize=12)
set.seed(8)
X2 = euler_prop_Model2(times, sd=0.05) 
set.seed(19230)
X4 = euler_prop_Model2(times, sd=0.05) 



plot(times, X2[,1], axes=FALSE, typ='l', lwd=1, 
 ylab = '', xlab='time (ka)', ylim=c(-3,2), main='V-D model with stochastic perturbation')

axis(1, at=c(-7:1)*100)
axis(2, at=c(0:2),line=1 )

lines (times, X4[,1], typ='l', lwd=1, col='darkgrey')

lines (times, X2[,2]-1.8, typ='l', lwd=1, col='black')
lines (times, X4[,2]-1.8, typ='l', lwd=1, col='darkgrey')

axis(2, at=c(-1:1)-1.8, labels=c(-1:1), col='black',line=1)

mtext(side=2, at=1, text='V', line=3, outer=FALSE)
mtext(side=2, at=-1.8, text = 'D', line=3)

mtext(side=4, at=3, text = 'Forcing', line=2)


dev.off()

